Disaggregating Time-Series with Many Indicators: An Overview of the DisaggregateTS Package

Low-frequency time-series (e.g., quarterly data) are often treated as benchmarks for interpolating to higher frequencies, since they generally exhibit greater precision and accuracy in contrast to their high-frequency counterparts (e.g., monthly data) reported by governmental bodies. An array of regression-based methods have been proposed in the literature which aim to estimate a target high-frequency series using higher frequency indicators. However, in the era of big data and with the prevalence of large volume of administrative data-sources there is a need to extend traditional methods to work in high-dimensional settings, i.e. where the number of indicators is similar or larger than the number of low-frequency samples. The package DisaggregateTS includes both classical regressions-based disaggregation methods alongside recent extensions to high-dimensional settings, c.f. Mosley et al. (2022). This paper provides guidance on how to implement these methods via the package in R, and demonstrates their use in an application to disaggregating CO2 emissions.

==> DisaggregateTS/R/ARcov.R <==
#' Function to generate an AR(1) variance-covariance matrix with parameter rho s.t. |rho| < 1. 
#'  
#' @param rho
#' @param n
#' @keywords internal 
#' @importFrom Rdpack reprompt
#' @importFrom stats lm rbinom rnorm


ARcov <- function(rho,n) {
  
  sqnc <- rho^seq(0, n, by = 1)
  Omega <- toeplitz(sqnc[1: n])
  sig <- (1/(1-rho^2)) * Omega
  return(sig)
  
}


==> DisaggregateTS/R/ARcov_lit.R <==
#' Function to generate an ARIMA(1,1,0) variance-covariance matrix for the Litterman method with parameter rho s.t. |rho| < 1. 
#'  
#' @param rho
#' @param n
#' @keywords internal 
#' @importFrom Rdpack reprompt
#' @importFrom stats lm rbinom rnorm


ARcov_lit <- function(rho, n) {
  
  diags <- list(rep(1, times = n), rep(-1, times = n-1))
  Delta_t <- bandSparse(n, k = 0:1, diagonals = diags, symmetric = FALSE)
  Delta <- t(Delta_t) 
  
  diags2 <- list(rep(1, times = n), rep(-rho, times = n-1))
  H_r_t <-  bandSparse(n, k = 0:1, diagonals = diags2, symmetric = FALSE)
  H_r <- t(H_r_t) 
  
  Sigma <- solve(Delta_t %*% H_r_t %*% H_r %*% Delta)
  
  Sigma <- forceSymmetric(Sigma)
  
  return(Sigma)
  
}




==> DisaggregateTS/R/TempDisaggDGP.R <==
#' High and Low-Frequency Data Generating Processes
#' 
#' This function generates the high-frequency \eqn{n \times 1} response vector \eqn{y}, according to \eqn{y=X\beta+\epsilon}, where \eqn{X} is an \eqn{n\times p} matrix of indicator
#' series, and the \eqn{p\times 1} coefficient vector may be sparse. The low-frequency \eqn{n_l\times 1} vector \eqn{Y} 
#' can be generated by pre-multiplying an aggregation matrix \eqn{n_l\times n} matrix, such that the sum, the average, the last or the first value of \eqn{y} equates the
#' corresponding \eqn{Y} observation. The parameter aggRatio is the specified aggregation ratio between the low and high frequency series, e.g. aggRatio = 4 for annual-to-quarterly
#' and aggRatio = 3 for quarterly-to-monthly. If \eqn{n > aggRatio \times n_l}, then the last \eqn{n - aggRatio \times n_l} columns of the aggregation matrix are 0 such that 
#' \eqn{Y} is only observed up to \eqn{n_l}.
#' For a comprehensive review, see \insertCite{dagum2006benchmarking;textual}{DisaggregateTS}. 
#' 
#' @param n_l 		Size of the low frequency series.
#' @param n  		 Size of the high frequency series. 
#' @param aggRatio aggregation ratio (default is 4)
#' @param p       	The number of high-frequency indicator series to include. 
#' @param beta  	The positive and negative beta elements for the coefficient vector.
#' @param sparsity	Sparsity percentage of the coefficient vector.
#' @param method 	DGP of residuals, either 'Denton', 'Denton-Cholette', 'Chow-Lin', 'Fernandez', 'Litterman'.
#' @param aggMat 	Aggregation matrix according to 'first', 'sum', 'average', 'last'.
#' @param rho		The residual autocorrelation coefficient. Default is 0. 
#' @param mean_X 	Mean of the design matrix. Default is 0. 
#' @param sd_X 		Standard deviation of the design matrix. Default is 1. 
#' @param sd_e		Standard deviation of the errors. Default is 1. 
#' @param simul     When 'TRUE' the design matrix and the coefficient vector are fixed.
#' @param setSeed	The seed used when 'simul' is set to 'TRUE'. 
#' @return y_Gen	Generated high-frequency response series.
#' @return Y_Gen	Generated low-frequency response series.
#' @return X_Gen	Generated high-frequency indicator series.
#' @return Beta_Gen	Generated coefficient vector.
#' @return e_Gen	Generated high-frequency residual series. 
#' @keywords DGP sparse high-frequency low-frequency 
#' @import zoo withr
#' @export
#' @examples
#' data = TempDisaggDGP(n_l=25, n=100, aggRatio=4,p=10, rho=0.5)
#' X = data$X_Gen
#' Y = data$Y_Gen
#' @references
#' \insertAllCited{}
#' @importFrom Rdpack reprompt
#' @importFrom stats lm rbinom rnorm

TempDisaggDGP <- function(n_l, n, aggRatio = 4, p = 1, beta = 1, sparsity = 1, method = 'Chow-Lin', aggMat = 'sum', rho = 0, mean_X = 0, sd_X = 1, sd_e = 1, simul = FALSE, setSeed = 42){


	if(rho >= 1 || rho <= -1){

		stop("For the Chow-Lin method 'rho' < |1| and for the Litterman method 'rho' corresponds to the autocorrelation of the errors of the random walk, where 'rho' < |1|! \n")

	}else{

		# Generate the random vector of coefficients for the DGP with +beta and -beta with equal probability.

		if(simul == TRUE){

			w <- with_seed(setSeed, matrix(data = rbinom(n = p, size = 1, prob = 0.5), ncol = 1))

		}else{

			w <- matrix(data = rbinom(n = p, size = 1, prob = 0.5), ncol = 1)			

		}

		beta <- w*beta-(1-w)*beta

		if(sparsity != 1){

			if(sparsity > 1){

				stop("The 'sparsity' input can only take values in (0,1].\n")

			}else{

				s <- round(sparsity*p)					

				if(simul == TRUE){

					toReplace <- with_seed(setSeed, sample(p, size = s))

				}else{

					toReplace <- sample(p, size = s)

				}

				beta <- replace(beta, list = toReplace, values = 0)

			}

		}

		if(method == 'Denton-Cholette'){

			if(p > 1){

				stop("For the Denton-Cholette method p = 1! \n")

			}else{

				# Generate the random vector of indicator series.

				if(simul == TRUE){

					X <- with_seed(setSeed, matrix(data = rnorm(n, mean = mean_X, sd = sd_X), ncol = 1))

				}else{

					X <- matrix(data = rnorm(n, mean = mean_X, sd = sd_X), ncol = 1)

				}

			}

		}else{

			# Generate the random p-columned matrix of indicator series. 

			if(simul == TRUE){

				X <- with_seed(setSeed, matrix(data = rnorm (n * p, mean = mean_X, sd = sd_X), ncol = p, nrow = n))

			}else{

				X <- matrix(data = rnorm (n * p, mean = mean_X, sd = sd_X), ncol = p, nrow = n)

			}
			
		}	

		if(method == 'Denton-Cholette'){

		# Generate the high-frequency series according to a normal distribution with some random indicators.

			# Generate the purturbations. 

			e <- matrix(data = rnorm(n, mean = 0, sd = sd_e), ncol = 1) 

			# Generate the high-frequency series by y = X + e.

			y <- matrix(data = (X + e), ncol = 1) 

			# Beta = 1 for the Denton-Cholette method

			beta <- 1

		}else if(method == 'Chow-Lin'){

		# Generate the high-frequency series with autocorrelated errors according to a normal distribution with some random indicators.

			# Generate the autocorrelated purturbations with the autocorrelation coefficient rho.

			e <- matrix(data = 0, nrow = n)

			e[1] <- rnorm(1, mean = 0, sd = 1)/sqrt(1-rho^2)

			for(i in 2:nrow(e)){

				u <- rnorm(1, mean = 0, sd = 1)

				e[i] <- rho * e[i-1] + u 

			}

			# Generate the high-frequency series by y = XB + e.

			y <- matrix(data = (X %*% beta + e), ncol = 1) 



		}else if(method == 'Fernandez' || method == 'Litterman'){

			if(method == 'Fernandez'){

				rho <- 0

			}

		# Generate the high-frequency series with errors exhibiting random walk and potentially autocorrelated errors, according to a normal distribution with some random indicators.

			# Generate the random vector of coefficients for the DGP.

			# Generate the purturbations exhibiting a random walk model.

			e <- matrix(data = 0, nrow = n)

			u <- matrix(data = 0, nrow = n)

			e[1] <- rnorm(1, mean = 0, sd = 1)

			u[1] <- rnorm(1, mean = 0, sd = 1)/sqrt(1-rho^2)

			for(i in 2:nrow(e)){

				nu <- rnorm(1, mean = 0, sd = 1)

				u[i] <- rho * u[i-1] + nu

				e[i] <- e[i-1] + u[i]

			}

			# Generate the high-frequency series by y = XB + e.

			y <- matrix(data = (X %*% beta + e), ncol = 1) 


		}
		
		
		nfull = aggRatio*n_l
		extr = n - nfull # number of extrapolations
		
		if(nfull > n) {
		  
		  stop("X does not have enough observations. \n")
		  
		}
		
		
		# Generate the aggregation matrix C
		
		if(aggMat == 'sum'){
		  
		  C <- kronecker(diag(n_l), matrix(data = 1, nrow = 1, ncol = aggRatio))
		  C <- cbind(C, matrix(0L, n_l, extr))
		  
		}else if(aggMat == 'average'){
		  
		  C <- kronecker(diag(n_l), matrix(data = 1/aggRatio, nrow = 1, ncol = aggRatio))
		  C <- cbind(C, matrix(0L, n_l, extr))
		  
		}else if(aggMat == 'first'){
		  
		  C <- kronecker(diag(n_l), matrix(data = c(1, rep(0, times = aggRatio-1)), nrow = 1, ncol = aggRatio))
		  C <- cbind(C, matrix(0L, n_l, extr))
		  
		}else if(aggMat == 'last'){
		  
		  C <- kronecker(diag(n_l), matrix(data = c(rep(0, times = aggRatio-1), 1), nrow = 1, ncol = aggRatio))
		  C <- cbind(C, matrix(0L, n_l, extr))
		  
		}
		
		Y = C %*% y


		#Store the output

		data_list <- list(y, Y, X, beta, e)
		names(data_list) <- c("y_Gen", "Y_Gen", "X_Gen", "Beta_Gen", "e_Gen")
	
		return(data_list)

	}
}


==> DisaggregateTS/R/chowlin.R <==
#' Function to do Chow-Lin temporal disaggregation from \insertCite{chow1971best;textual}{DisaggregateTS} and Litterman. 
#' 
#' Used in disaggregation.R to find estimates given the optimal rho parameter. 
#' 
#' @param Y  		The low-frequency response series (n_l x 1 matrix).
#' @param X  		The high-frequency indicator series (n x p matrix).
#' @param rho   The AR(1) residual parameter (strictly between -1 and 1).
#' @param aggMat 	Aggregation matrix according to 'first', 'sum', 'average', 'last' (default is 'sum').
#' @param aggRatio Aggregation ratio e.g. 4 for annual-to-quarterly, 3 for quarterly-to-monthly (default is 4). 
#' @param litterman TRUE to use litterman vcov. FALSE for Chow-Lin vcov. Default is FALSE. 
#' @return y	Estimated high-frequency response series (n x 1 matrix).
#' @return betaHat	Estimated coefficient vector (p x 1 matrix).
#' @return u_l	Estimated aggregate residual series (n_l x 1 matrix). 
#' @keywords chow lin litterman temporal disaggregation
#' @references
#' \insertAllCited{}
#' @importFrom Rdpack reprompt	
#' @importFrom stats lm rbinom rnorm


chowlin <- function(Y, X, rho, aggMat, aggRatio, litterman = FALSE) {
  
  n_l = dim(Y)[1]
  n = dim(X)[1]
  p = dim(X)[2]
  nfull = aggRatio*n_l
  extr = n - nfull # number of extrapolations
  
  
  # Generate the aggregation matrix C
  
  if(aggMat == 'sum'){
    
    C <- kronecker(diag(n_l), matrix(data = 1, nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'average'){
    
    C <- kronecker(diag(n_l), matrix(data = 1/aggRatio, nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'first'){
    
    C <- kronecker(diag(n_l), matrix(data = c(1, rep(0, times = aggRatio-1)), nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'last'){
    
    C <- kronecker(diag(n_l), matrix(data = c(rep(0, times = aggRatio-1), 1), nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }
  
  X_l = C %*% X
  
  if(litterman) {
    vcov = ARcov_lit(rho, n)
  }else {
    vcov = ARcov(rho, n)
  }
  
  # Simplification and Cholesky factorization of the Sigma 
  
  vcov_agg = forceSymmetric(C %*% vcov %*% t(C))
  Uchol <- chol(vcov_agg)
  Lchol <- t(Uchol)
  
  # Preconditioning the variables
  
  X_F <- solve(Lchol) %*% X_l
  Y_F <- solve(Lchol) %*% Y
  
  # Estimate betaHat_0 using GLS assuming Sigma with rho
  
  betaHat <- solve(t(X_F) %*% X_F) %*% t(X_F) %*% Y_F 

  
  # The distribution matrix
  
  D <- vcov %*% t(C) %*% solve(vcov_agg)
  
  # Obtain the residuals using betaHat_1
  
  u_l <- Y - X_l %*% betaHat  
  
  # Generate the high-frequency series
  
  y <- X %*% betaHat + (D %*% u_l)
  
  output = list('y' = y, 'betaHat' = betaHat, 'u_l' = u_l)
  

  return(output)
  
}

==> DisaggregateTS/R/chowlin_likelihood.R <==
#' Likelihood function from Chow-Lin or Litterman temporal disaggregation.  
#' 
#' Used in disaggregation.R to find estimates of the optimal rho parameter. 
#' 
#' @param Y  		The low-frequency response series (n_l x 1 matrix).
#' @param X  		The aggregated high-frequency indicator series (n_l x p matrix).
#' @param vcov Aggregated variance-covariance matrix of Chow-Lin or Litterman residuals. 
#' @keywords chow lin litterman temporal disaggregation
#' @references
#' \insertAllCited{}
#' @importFrom Rdpack reprompt	
#' @importFrom stats lm rbinom rnorm

chowlin_likelihood <- function(Y,X,vcov) {
  
  n_l = dim(Y)[1]
  
  # Simplification and Cholesky factorization of the Sigma 
  
  Uchol <- chol(vcov)
  Lchol <- t(Uchol)
  
  # Preconditioning the variables
  
  X_F <- solve(Lchol) %*% X
  Y_F <- solve(Lchol) %*% Y
  
  # Estimate betaHat_0 using GLS assuming Sigma with rho
  
  betaHat <- solve(t(X_F) %*% X_F) %*% t(X_F) %*% Y_F 
  
  # Obtain the residuals using betaHat_0
  
  u_l_sim <- Y - X %*% betaHat
  
  # Preconditioning for the LF function
  
  u_l_sim_F <- solve(Lchol) %*% u_l_sim
  
  # Calculate the likelihood function
  
  LF <- -(n_l/2)*log(2*pi)-1/2*log(det(Lchol %*% Uchol)) - n_l/2 - n_l/2*log((t(u_l_sim_F) %*% u_l_sim_F)/n_l)
  
  return(LF)
  
}

==> DisaggregateTS/R/disaggregate.R <==
#' Temporal Disaggregation Methods
#' 
#' This function contains the traditional standard-dimensional temporal disaggregation methods proposed by \insertCite{denton1971adjustment;textual}{DisaggregateTS}, \insertCite{dagum2006benchmarking;textual}{DisaggregateTS},
#' \insertCite{chow1971best;textual}{DisaggregateTS}, \insertCite{fernandez1981methodological;textual}{DisaggregateTS} and \insertCite{litterman1983random;textual}{DisaggregateTS},
#' and the high-dimensional methods of \insertCite{mosley2021sparse;textual}{DisaggregateTS}.
#' 
#' Takes in a n_l x 1 low-frequency series to be disaggregated Y and a n x p high-frequency matrix of p indicator series X. If n > n_l x aggRatio where aggRatio 
#' is the aggregation ration (e.g. aggRatio = 4 if annual-to-quarterly disagg or aggRatio = 3 if quarterly-to-monthly disagg) then extrapolation is done
#' to extrapolate up to n.
#' 
#' @param Y  		The low-frequency response series (n_l x 1 matrix).
#' @param X  		The high-frequency indicator series (n x p matrix).
#' @param aggMat 	Aggregation matrix according to 'first', 'sum', 'average', 'last' (default is 'sum').
#' @param aggRatio Aggregation ratio e.g. 4 for annual-to-quarterly, 3 for quarterly-to-monthly (default is 4). 
#' @param method 	Disaggregation method using 'Denton', 'Denton-Cholette', 'Chow-Lin', 'Fernandez', 'Litterman', 'spTD' or 'adaptive-spTD' (default is 'Chow-Lin').
#' @param Denton	Type of differencing for Denton method: 'absolute', 'first', 'second' and 'proportional' (default is 'first'). 
#' @return y_Est	Estimated high-frequency response series (n x 1 matrix).
#' @return beta_Est	Estimated coefficient vector (p x 1 matrix).
#' @return rho_Est	Estimated residual AR(1) autocorrelation parameter.
#' @return ul_Est	Estimated aggregate residual series (n_l x 1 matrix). 
#' @keywords Denton Denton-Cholette Chow-Lin Fernandez Litterman spTD adaptive-spTD lasso temporal-disaggregation
#' @import Matrix lars
#' @export
#' @examples
#' data = TempDisaggDGP(n_l=25,n=100,p=10,rho=0.5)
#' X = data$X_Gen
#' Y = data$Y_Gen
#' fit_chowlin = disaggregate(Y=Y,X=X,method='Chow-Lin')
#' y_hat = fit_chowlin$y_Est
#' @references
#' \insertAllCited{}
#' @importFrom Rdpack reprompt	
#' @importFrom stats lm rbinom rnorm optimize




disaggregate <- function(Y, X = matrix(data = rep(1, times = nrow(Y)), nrow = nrow(Y)), aggMat = 'sum', aggRatio = 4, method = 'Chow-Lin', Denton = 'first'){

  
  if(is.matrix(X) == FALSE || is.matrix(Y) == FALSE){
    
    stop("X and Y must be a matrices! \n")
    
  }
  
  if(!(method == 'Denton' || method == 'Denton-Cholette' || method == 'Chow-Lin' || method == 'Fernandez' || method == 'Litterman' || method == 'spTD' || method == 'adaptive-spTD')) {
    
    stop("Wrong method inputted \n")
    
  }
  
  n_l = dim(Y)[1]
  n = dim(X)[1]
  p = dim(X)[2]
  nfull = aggRatio*n_l
  extr = n - nfull # number of extrapolations
  
  if(nfull > n) {
    
    stop("X does not have enough observations. \n")
    
  }
  
  
  # Generate the aggregation matrix C
  
  if(aggMat == 'sum'){
    
    C <- kronecker(diag(n_l), matrix(data = 1, nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'average'){
    
    C <- kronecker(diag(n_l), matrix(data = 1/aggRatio, nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'first'){
    
    C <- kronecker(diag(n_l), matrix(data = c(1, rep(0, times = aggRatio-1)), nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'last'){
    
    C <- kronecker(diag(n_l), matrix(data = c(rep(0, times = aggRatio-1), 1), nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }
  
  X_l = C %*% X
  
  
  if(method == 'Denton-Cholette' || method == 'Denton'){
    
    # Difference between the low-frequency and the transformed high-frequency series.
    
    u_l <- Y - X_l
    
    # First difference matrix
    
    diags <- list(rep(1, times = n), rep(-1, times = n-1))
    Delta_t <-  bandSparse(n, k = 0:1, diagonals = diags, symmetric = FALSE)
    Delta <- t(Delta_t)
    
    if(method == 'Denton'){
      
      # Absolute difference matrix
      
      if(Denton == 'abs'){
        
        vcov <- diag(n)
        
        # First difference Sigma
        
      }else if(Denton == 'first'){
        
        vcov <- solve(Delta_t %*% Delta)
        
        # Second difference Sigma
        
      }else if(Denton == 'second'){
        
        vcov <- solve(Delta_t %*% Delta_t %*% Delta %*% Delta) 
        
        # Proportional difference Sigma
        
      }else if(Denton == 'prop'){
        
        vcov <- solve(solve(Diagonal(n, X)) %*% Delta_t %*% Delta %*% solve(Diagonal(n, X)))
        
      }
      
      # The distribution matrix
      
      D <- vcov %*% t(C) %*% solve(C %*% vcov %*% t(C))
      
      # Generate the high-frequency series
      
      y <- X + (D %*% u_l) 
      
      # Unnecessary parameter outputs
      
      rho_opt <- NaN
      betaHat <- NaN
      
    }else if(method == 'Denton-Cholette'){
      
      # Removed the first row of the Delta matrix
      
      Delta_DC <- Delta[2: nrow(Delta), ]
      
      # The distribution matrix
      
      D <- Delta_DC
      
      # Generate the high-frequency series
      
      y <- X + (D %*% u_l) 
      
      # Unnecessary parameter outputs
      
      rho_opt <- NaN
      betaHat <- NaN
      
    }
    
  }else if(method == 'Fernandez') {
    
    diags <- list(rep(1, times = n), rep(-1, times = n-1))
    Delta_t <- bandSparse(n, k = 0:1, diagonals = diags, symmetric = FALSE)
    Delta <- t(Delta_t) 
    
    # H(rho) matrix is first an nxn identity matrix
    
    vcov <- solve(Delta_t %*% Delta)
    vcov_agg <- C %*% vcov %*% t(C)
    
    # Simplification and Cholesky factorization of the Sigma_opt 
    
    Uchol <- chol(vcov_agg)
    Lchol <- t(Uchol)
    
    # Preconditioning the variables
    
    X_F <- solve(Lchol) %*% X_l
    Y_F <- solve(Lchol) %*% Y  
    
    # First estimate betaHat_opt using OLS assuming Sigma = (Delta'Delta)^{-1}
    
    betaHat <- solve(t(X_F) %*% X_F) %*% t(X_F) %*% Y_F 
    
    # Obtain the residuals using betaHat_1
    
    u_l <- Y - X_l %*% betaHat
    
    # The distribution matrix
    
    D <- vcov %*% t(C) %*% solve(vcov_agg)
    
    # Generate the high-frequency series
    
    y <- X %*% betaHat + (D %*% u_l)
    
    rho_opt <- NaN
    
  }else {
    
    if(method == 'Chow-Lin') {
      
      Objective <- function(rho) {
        -chowlin_likelihood(
          Y = Y, X = X_l, vcov = C %*% ARcov(rho,n) %*% t(C)
        )
      }
    }else if(method == 'Litterman') {
      
      Objective <- function(rho) {
        -as.numeric(chowlin_likelihood(
          Y = Y, X = X_l, vcov = forceSymmetric(C %*% ARcov_lit(rho,n) %*% t(C))
        ))
      }
      
    }else if(method == 'spTD' || method == 'adaptive-spTD') {
      
      Objective <- function(rho) {
        sptd_BIC(
          Y = Y, X = X_l, vcov = C %*% ARcov(rho,n) %*% t(C)
        )
      }
      
    }
    
    # optimise for best rho 
    
    optimise_rho <- optimize(Objective,
                             lower = 0, upper = 0.999, tol = 1e-16,
                             maximum = FALSE
    )
    
    rho_opt = optimise_rho$minimum
    
    # Generate the optimal Toeplitz covariance matrix
    
    if(method == 'Chow-Lin'){
      
      fit = chowlin(Y = Y, X = X, rho = rho_opt, aggMat = aggMat, aggRatio = aggRatio, litterman = FALSE)
      betaHat = fit$betaHat
      y = fit$y
      u_l = fit$u_l
      
    }else if(method == 'Litterman'){
      
      fit = chowlin(Y = Y, X = X, rho = rho_opt, aggMat = aggMat, aggRatio = aggRatio, litterman = TRUE)
      betaHat = fit$betaHat
      y = fit$y
      u_l = fit$u_l
      
    }else if(method == 'spTD'){
      
      fit = sptd(Y = Y, X = X, rho = rho_opt, aggMat = aggMat, aggRatio = aggRatio, adaptive = FALSE)
      betaHat = fit$betaHat
      y = fit$y
      u_l = fit$u_l
      
    }else if(method == 'adaptive-spTD'){
      
      fit = sptd(Y = Y, X = X, rho = rho_opt, aggMat = aggMat, aggRatio = aggRatio, adaptive = TRUE)
      betaHat = fit$betaHat
      y = fit$y
      u_l = fit$u_l
      
    }
      
  }
  
  data_list <- list(y, betaHat, rho_opt, u_l)
  names(data_list) <- c("y_Est", "beta_Est", "rho_Est","ul_est")
  
  return(data_list)
  

}


==> DisaggregateTS/R/hdBIC.R <==
#' BIC score 
#' 
#' This function calculates the BIC score that has been shown to work better than ordinary BIC in 
#' high-dimensional scenarios. It uses the variance estimator given in \insertCite{yu2019estimating;textual}{DisaggregateTS}.
#' 
#' @param X           Aggregated indicator series matrix that has been GLS rotated. 
#' @param Y           Low-frequency response vector that has been GLS rotated. 
#' @param covariance  Aggregated AR covariance matrix. 
#' @param beta        Estimate of beta from LARS algorithm for a certain lambda.
#' @keywords internal 
#' @references 
#' \insertAllCited{}
#' @importFrom Rdpack reprompt
#' @importFrom stats lm rbinom rnorm

hdBIC <- function(X, Y, covariance, beta) {
  
  n_l <- length(Y)
  support <- sum(beta != 0)
  u <- Y-X%*%beta
  log.lik <- -(n_l-support)/2 - n_l/2*log(2*pi/(n_l-support)*crossprod(u)) - log(det(covariance))/2
  BIC <- -2*(log.lik) + log(n_l)*support
  
  return(BIC)
  
}

==> DisaggregateTS/R/kindex.R <==
#' Index of support for LARS algorithm when in high-dimensions 
#' 
#' This function prevents the support of beta becoming greater than n_l/2.
#' This heuristic approach prevents erratic values of BIC when in high-dimensions. 
#' 
#' @param matrix
#' @param n_l
#' @keywords internal 
#' @importFrom Rdpack reprompt
#' @importFrom stats lm rbinom rnorm

k.index <- function(matrix, n_l) {
  
  count <- apply(matrix, 1, function(x) {sum(x != 0)})
  if(max(count) > n_l/2) {
    kindex <- min(which(count > n_l/2))
  }
  else {
    kindex <- nrow(matrix)
  }
  
  return(kindex)
}

==> DisaggregateTS/R/refit.R <==
#' Refit LASSO estimate into GLS 
#' 
#' This function reduces the bias in LASSO estimates by re-fitting the
#' support back into GLS. 
#' 
#' @param X     Aggregated indicator series matrix that has been GLS rotated. 
#' @param Y     Low-frequency response vector that has been GLS rotated. 
#' @param beta  Estimate of beta from LARS algorithm for a certain lambda.
#' @keywords internal 
#' @importFrom Rdpack reprompt
#' @importFrom stats lm rbinom rnorm

refit <- function(X, Y, beta) {
  
  p = ncol(X)
  active <- which(beta != 0 )
  X_active <- X[,active]
  lm_fit <- lm(Y ~ 0 + X_active)
  betahat_ols <- lm_fit$coefficients
  betahat_debias <- rep(0,p)
  betahat_debias[active] <- betahat_ols
  
  return(betahat_debias)
  
}

==> DisaggregateTS/R/sptd.R <==
#' Function to do sparse temporal disaggregation from \insertCite{mosley2021sparse;textual}{DisaggregateTS}. 
#' 
#' Used in disaggregation.R to find estimates given the optimal rho parameter. 
#' 
#' @param Y  		The low-frequency response series (n_l x 1 matrix).
#' @param X  		The high-frequency indicator series (n x p matrix).
#' @param rho   The AR(1) residual parameter (strictly between -1 and 1).
#' @param aggMat 	Aggregation matrix according to 'first', 'sum', 'average', 'last' (default is 'sum').
#' @param aggRatio Aggregation ratio e.g. 4 for annual-to-quarterly, 3 for quarterly-to-monthly (default is 4). 
#' @param adaptive TRUE to use adaptive lasso penalty. FALSE for lasso penalty. Default is FALSE. 
#' @return y	Estimated high-frequency response series (n x 1 matrix).
#' @return betaHat	Estimated coefficient vector (p x 1 matrix).
#' @return u_l	Estimated aggregate residual series (n_l x 1 matrix). 
#' @keywords sparse lasso temporal disaggregation
#' @references
#' \insertAllCited{}
#' @importFrom Rdpack reprompt	
#' @importFrom stats lm rbinom rnorm



sptd <- function(Y, X, rho, aggMat, aggRatio, adaptive = FALSE) {
  
  
  n_l = dim(Y)[1]
  n = dim(X)[1]
  p = dim(X)[2]
  nfull = aggRatio*n_l
  extr = n - nfull # number of extrapolations
  
  
  # Generate the aggregation matrix C
  
  if(aggMat == 'sum'){
    
    C <- kronecker(diag(n_l), matrix(data = 1, nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'average'){
    
    C <- kronecker(diag(n_l), matrix(data = 1/aggRatio, nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'first'){
    
    C <- kronecker(diag(n_l), matrix(data = c(1, rep(0, times = aggRatio-1)), nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }else if(aggMat == 'last'){
    
    C <- kronecker(diag(n_l), matrix(data = c(rep(0, times = aggRatio-1), 1), nrow = 1, ncol = aggRatio))
    C <- cbind(C, matrix(0L, n_l, extr))
    
  }
  
  X_l = C %*% X
  
  # Simplification and Cholesky factorization of the Sigma 
  
  vcov = ARcov(rho, n)
  vcov_agg = C %*% vcov %*% t(C)
  
  Uchol <- chol(vcov_agg)
  Lchol <- t(Uchol)
  
  # Preconditioning the variables
  
  X_F <- solve(Lchol) %*% X_l
  Y_F <- solve(Lchol) %*% Y
  
  
  # Fit LARS algorithm to the data 
  lars.fit <- lars(X_F, Y_F, intercept = F, normalize = F)
  betamat <- lars.fit$beta 
  
  # Don't allow support to be bigger than n_l/2
  npath <- k.index(betamat, n_l)
  
  # Find BIC for each re-fitted betahat 
  beta_refit <- list()
  BIC <- c()
  BIC[1] <- hdBIC(X_F, Y_F, vcov_agg, betamat[1,])
  beta_refit[[1]] <- betamat[1,]
  
  for(lam in 2:npath) {
    
    beta_refit[[lam]] <- refit(X_F, Y_F, betamat[lam, ])
    BIC[lam] <- hdBIC(X_F, Y_F, vcov_agg, beta_refit[[lam]])
  }
  
  min_bic_idx <- which.min(BIC)
  betaHat <- beta_refit[[min_bic_idx]]
  
  if(adaptive) {
    
    # get adaptive lasso weight
    ada_weight <- abs(betaHat)
    
    # Scale the data A*|betahat_lasso|
    X_F_scaled <- scale(X_F, center = F, scale = 1/ada_weight)
    
    # Apply lars to scaled data 
    lars.fit <- lars(X_F_scaled, Y_F, intercept = F, normalize = F)
    betamat <- lars.fit$beta 
    
    # Scale beta estimates back to original 
    betamat_scaled <- scale(betamat, center = F, scale = 1/ada_weight)
    
    # Tune with BIC 
    npath <- k.index(betamat_scaled, n_l)
    beta_refit <- list()
    BIC <- c()
    BIC[1] <- hdBIC(X_F, Y_F, vcov_agg, betamat_scaled[1,])
    beta_refit[[1]] <-  betamat_scaled[1,]
    
    for(lam in 2:npath) {
      
      beta_refit[[lam]] <- refit(X_F, Y_F, betamat_scaled[lam, ])
      BIC[lam] <- hdBIC(X_F, Y_F, vcov_agg, beta_refit[[lam]])
      
    }
    
    # Store best BIC, betahat and lambdahat 
    min_bic_idx <- which.min(BIC)
    betaHat <- beta_refit[[min_bic_idx]]
  }
  
  # The distribution matrix
  
  D <- vcov %*% t(C) %*% solve(vcov_agg)
  
  # Obtain the residuals using betaHat_1
  
  u_l <- Y - X_l %*% betaHat  
  
  # Generate the high-frequency series
  
  y <- X %*% betaHat + (D %*% u_l)
  
  output = list('y' = y, 'betaHat' = betaHat, 'u_l' = u_l)
  
  return(output)
  
}

==> DisaggregateTS/R/sptd_BIC.R <==
#' Function to calculate the BIC score from sparse temporal disaggregation.  
#' 
#' Used in disaggregation.R to find estimates of the optimal rho parameter. 
#' 
#' @param Y  		The low-frequency response series (n_l x 1 matrix).
#' @param X  		The aggregated high-frequency indicator series (n_l x p matrix).
#' @param vcov Aggregated variance-covariance matrix of AR(1) residuals. 
#' @keywords chow lin litterman temporal disaggregation
#' @references
#' \insertAllCited{}
#' @importFrom Rdpack reprompt	
#' @importFrom stats lm rbinom rnorm


sptd_BIC <- function(Y,X,vcov) {
  
  n_l = dim(Y)[1]
  
  # Simplification and Cholesky factorization of the Sigma 
  
  Uchol <- chol(vcov)
  Lchol <- t(Uchol)
  
  # Preconditioning the variables
  
  X_F <- solve(Lchol) %*% X
  Y_F <- solve(Lchol) %*% Y
  
  
  # Fit LARS algorithm to the data 
  lars.fit <- lars(X_F, Y_F, intercept = F, normalize = F)
  betamat <- lars.fit$beta 
  
  # Don't allow support to be bigger than n_l/2
  npath <- k.index(betamat, n_l)
  
  # Find BIC for each re-fitted betahat 
  beta_refit <- list()
  BIC <- c()
  BIC[1] <- hdBIC(X_F, Y_F, vcov, betamat[1,])
  beta_refit[[1]] <- betamat[1,]
  
  for(lam in 2:npath) {
    
    beta_refit[[lam]] <- refit(X_F, Y_F, betamat[lam, ])
    BIC[lam] <- hdBIC(X_F, Y_F, vcov, beta_refit[[lam]])
  }
  
  return(min(BIC))
  
}
